A Scheduling Perspective on Modular Educational Systems in Europe

In modular educational systems, students are allowed to choose a part of their own curriculum themselves. This is typically done in the final class levels which lead to maturity for university access. The rationale behind letting students choose their courses themselves is to enhance self-responsibility, improve student motivation, and allow a focus on specific areas of interest. A central instrument for bringing these systems to fruition is the timetable. However, scheduling the timetable in such systems can be an extremely challenging and time-consuming task. In this study, we present a framework for classifying modular educational systems in Europe that reflects different degrees of freedom regarding student choices, and explore the consequences from the perspective of scheduling a timetable that satisfies all requirements from the organizational and the pedagogical perspective. For this purpose, we conducted interviews in Austria, Germany, Finland, Switzerland, the Netherlands, and Luxembourg and apply the framework to these educational systems, finding that among them the Finnish system shows the highest degree of modularity. After analyzing the consequences of modularity from the scheduling perspective, we assess the necessity for automated scheduling methods, which are central for realizing the potential and many benefits of modular education in practice.

==> spiderweb/createSpiderWebs.py <==

# Get the current directory where the script is located
import os
latex_usepackages_definitions = r"""
\usepackage{tikz}
\usetikzlibrary{shapes}
\usepackage{float}

\newcommand{\D}{8} % number of dimensions (config option)
\newcommand{\U}{10} % number of scale units (config option)

\newdimen\R % maximal diagram radius (config option)
\R=3.5cm 
\newdimen\L % radius to put dimension labels (config option)
\L=4cm

\newcommand{\A}{360/\D} % calculated angle between dimension axes  
"""


latex_begin_doc = r"""
\documentclass{article}
\input{usepackageNewcommand.tex}
\begin{document}
"""

latex_begin_figure = r"""
\begin{figure}[h!tbp]
"""
latex_begin_subfigure = r"""
\begin{subfigure}[b]"""

latex_spiderweb = r"""
 \centering

\begin{tikzpicture}[scale=0.5]
  \path (0:0cm) coordinate (O); % define coordinate for origin

  % draw the spiderweb
  \foreach \X in {1,...,\D}{
    \draw (\X*\A:0) -- (\X*\A:\R);
  }
  \foreach \Y in {0,...,\U}{
    \foreach \X in {1,...,\D}{
      \path (\X*\A:\Y*\R/\U) coordinate (D\X-\Y);
      \fill (D\X-\Y) circle (1pt);
    }
    \draw [opacity=0.3] (0:\Y*\R/\U) \foreach \X in {1,...,\D}{
        -- (\X*\A:\Y*\R/\U)
    } -- cycle;
  }
 \foreach \Y in {0,...,\U}{
  \foreach \X in {1,...,\D}{
  \foreach \Z in {0,...,9}{
\path  (\X*\A:\Y.\Z*\R/\U) coordinate (D\X-\Y-\Z);
}
}
}
  % define labels for each dimension axis (names config option)
  \path (1*\A:\L) node (L1) {\tiny ES};
  \path (2*\A:\L) node (L2) {\tiny PEP};
  \path (3*\A:\L) node (L3) {\tiny SC};
  \path (4*\A:\L+30) node (L4) {\tiny CLO};
  \path (5*\A:\L) node (L5) {\tiny SW};
  \path (6*\A:\L) node (L6) {\tiny T};
  \path (7*\A:\L) node (L7) {\tiny ML};
  \path (8*\A:\L+20) node (L8) {\tiny SE};
  \draw [color=red,line width=1.5pt,opacity=0.5]
"""

latex_end_figure = r"""
  \end{figure}
  """
latex_end_subfigure = r"""
  \end{subfigure}
  """

latex_end_doc = r"""
\end{document}
"""


def write_diagram(file_prefix: str, point_directory: dir, caption: str, label: str, subfigures_per_line: int):
    for key in point_directory:
        point_directory[key] = str(point_directory[key]).replace(".", "-")
    latex_diagram_points = rf"""
        (D1-{point_directory["ES"]}) --
        (D2-{point_directory["PEP"]}) --
        (D3-{point_directory["SC"]}) --
        (D4-{point_directory["CLO"]}) --
        (D5-{point_directory["SW"]}) --
        (D6-{point_directory["T"]}) --
        (D7-{point_directory["ML"]}) --
        (D8-{point_directory["SE"]})  -- cycle;
    \end{{tikzpicture}}
    \caption{{{caption}}}
    \label{{{label}}}
    """

    script_directory = os.path.dirname(os.path.abspath(__file__))

    # write usepackage_definitions  text file
    file_path = os.path.join(script_directory, "usepackageNewcommand.tex")
    with open(file_path, "w") as file:
        file.write(latex_usepackages_definitions)

    latex_begin = latex_begin_figure
    latex_end = latex_end_figure
    if subfigures_per_line != 1:
      latex_begin = latex_begin_subfigure
      width = 1/subfigures_per_line
      latex_begin += rf'{{{width}\columnwidth}}'
      latex_end = latex_end_subfigure

    # write figure tex file
    file_name_input_spiderweb_tex = file_prefix+"InputSpiderweb.tex"
    file_path = os.path.join(script_directory, file_name_input_spiderweb_tex)
    with open(file_path, "w") as file:
        file.write(latex_begin)
        file.write(latex_spiderweb)
        file.write(latex_diagram_points)
        file.write(latex_end)

    # Define the file path
    file_path = os.path.join(script_directory, file_prefix+"Spiderweb.tex")

    # Open the file in write mode and write the text
    with open(file_path, "w") as file:
        file.write(latex_begin_doc)
        file.write("\input{"+file_prefix+"InputSpiderweb.tex"+"}")
        file.write(latex_end_doc)


if __name__ == "__main__":
    # Add for countries or other spiderwebs just a new call for write_diagram
    # Create a spiderweb latex file in this folder
    # Directory needs all keys listes in finland example
    # Just Copy call and change values

    # ES: Election systems (Profilarten)
    # PEP: Proportion of electable periods
    # SC: School collaborations
    # CLO: Class level overlaps
    # SW: Scheduling workflow
    # T: Number of terms per year
    # ML: Module-oriented levels
    # SE: Number of student elections

    LOW = 1.0
    MEDIUM = 5.0
    HIGH = 10.0

    NO = 1.0
    YES = 10.0

    ES_CLASS = 1.0
    ES_PROFILE = 5.0
    ES_PROFILE_AND_INDIVIDUAL = 7.5
    ES_INDIVIDUAL = 10.0

    SW_TIMETABLE_FIRST = 1.0
    SW_ELECTION_FIRST = 10.0


    latex_caption = "Finland"
    latex_label = "fig:fin"
    file_prefix = "finland"
    write_diagram(file_prefix, {"PEP": HIGH, "ES": ES_INDIVIDUAL, "SE": HIGH,
                                "ML": HIGH, "T": 10, "SW": SW_ELECTION_FIRST,
                                "CLO": HIGH, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)

    latex_caption = "Austria"
    latex_label = "fig:at"
    file_prefix = "austria"
    write_diagram(file_prefix, {"PEP": LOW, "ES": ES_INDIVIDUAL, "SE": LOW,
                                "ML": LOW, "T": 2, "SW": SW_TIMETABLE_FIRST,
                                "CLO": YES, "SC": NO }, latex_caption, 
                                latex_label, subfigures_per_line=4)

    latex_caption = "Baden-W\\\"urttemberg (AGY)"
    latex_label = "fig:de-bw-agy"
    file_prefix = "de-bw-agy"
    write_diagram(file_prefix, {"PEP": HIGH, "ES": ES_INDIVIDUAL, "SE": LOW,
                                "ML": LOW, "T": 2, "SW": SW_ELECTION_FIRST,
                                "CLO": LOW, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)

    latex_caption = "Baden-W\\\"urttemberg (BGY)"
    latex_label = "fig:de-bw-bgy"
    file_prefix = "de-bw-bgy"
    write_diagram(file_prefix, {"PEP": MEDIUM, "ES": ES_PROFILE, "SE": LOW,
                                "ML": LOW, "T": 2, "SW": SW_ELECTION_FIRST,
                                "CLO": LOW, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)

    latex_caption = "Luxembourgh"
    latex_label = "fig:lu"
    file_prefix = "luxembourgh"
    write_diagram(file_prefix, {"PEP": HIGH, "ES": ES_INDIVIDUAL, "SE": HIGH,
                                "ML": HIGH, "T": NO, "SW": SW_ELECTION_FIRST,
                                "CLO": HIGH, "SC": NO }, latex_caption, 
                                latex_label, subfigures_per_line=4)
    
    latex_caption = "Bavaria (FOS/BOS)"
    latex_label = "fig:de-by-fosbos"
    file_prefix = "de-by-fosbos"
    write_diagram(file_prefix, {"PEP": MEDIUM, "ES": ES_PROFILE_AND_INDIVIDUAL, "SE": LOW,
                                "ML": HIGH, "T": NO, "SW": SW_ELECTION_FIRST,
                                "CLO": HIGH, "SC": NO }, latex_caption, 
                                latex_label, subfigures_per_line=4)
    
    latex_caption = "Rhineland-Palatinate"
    latex_label = "fig:de-rp"
    file_prefix = "de-rp"
    write_diagram(file_prefix, {"PEP": MEDIUM, "ES": ES_INDIVIDUAL, "SE": LOW,
                                "ML": LOW, "T": NO, "SW": SW_ELECTION_FIRST,
                                "CLO": HIGH, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)
    
    latex_caption = "Bremen"
    latex_label = "fig:de-br"
    file_prefix = "de-br"
    write_diagram(file_prefix, {"PEP": HIGH, "ES": ES_PROFILE, "SE": LOW,
                                "ML": LOW, "T": NO, "SW": SW_ELECTION_FIRST,
                                "CLO": HIGH, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)
    
    latex_caption = "Saxony/Lower Saxony/Saxony-Anhalt"
    latex_label = "fig:de-saxony"
    file_prefix = "de-saxony"
    write_diagram(file_prefix, {"PEP": HIGH, "ES": ES_INDIVIDUAL, "SE": MEDIUM,
                                "ML": LOW, "T": NO, "SW": SW_ELECTION_FIRST,
                                "CLO": HIGH, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)
    
    latex_caption = "German-speaking Switzerland"
    latex_label = "fig:ch-german"
    file_prefix = "ch-german"
    write_diagram(file_prefix, {"PEP": LOW, "ES": ES_INDIVIDUAL, "SE": LOW,
                                "ML": LOW, "T": 2, "SW": SW_ELECTION_FIRST,
                                "CLO": LOW, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)
    
    latex_caption = "French-speaking Switzerland"
    latex_label = "fig:ch-french"
    file_prefix = "ch-french"
    write_diagram(file_prefix, {"PEP": HIGH, "ES": ES_INDIVIDUAL, "SE": HIGH,
                                "ML": HIGH, "T": NO, "SW": SW_ELECTION_FIRST,
                                "CLO": YES, "SC": YES }, latex_caption, 
                                latex_label, subfigures_per_line=4)
    
    latex_caption = "Netherlands"
    latex_label = "fig:nl"
    file_prefix = "nl"
    write_diagram(file_prefix, {"PEP": MEDIUM, "ES": ES_PROFILE, "SE": MEDIUM,
                                "ML": LOW, "T": NO, "SW": SW_ELECTION_FIRST,
                                "CLO": NO, "SC": NO }, latex_caption, 
                                latex_label, subfigures_per_line=4)
